The Dark Energy Survey Image Processing Pipeline

The Dark Energy Survey (DES) is a five-year optical imaging campaign with the goal of understanding the origin of cosmic acceleration. DES performs a 5000 square degree survey of the southern sky in five optical bands (g,r,i,z,Y) to a depth of ~24th magnitude. Contemporaneously, DES performs a deep, time-domain survey in four optical bands (g,r,i,z) over 27 square degrees. DES exposures are processed nightly with an evolving data reduction pipeline and evaluated for image quality to determine if they need to be retaken. Difference imaging and transient source detection are also performed in the time domain component nightly. On a bi-annual basis, DES exposures are reprocessed with a refined pipeline and coadded to maximize imaging depth. Here we describe the DES image processing pipeline in support of DES science, as a reference for users of archival DES data, and as a guide for future astronomical surveys.

==> code/plot_skymap.py <==
#!/usr/bin/env python
"""
Generic python script.
"""
__author__ = "Alex Drlica-Wagner"

import pylab as plt
import matplotlib as mpl
from matplotlib.path import Path
from matplotlib.patches import PathPatch
import pylab as plt

# https://github.com/kadrlica/skymap
import skymap.survey
from skymap.constants import DECAM

plt.rc('text', usetex=True)
plt.rc('font', size=11)
#plt.rc('xtick.major', pad=5)
#plt.rc('xtick.minor', pad=5)
#plt.rc('ytick.major', pad=5)
#plt.rc('ytick.minor', pad=5)

plt.figure(figsize=(10,5))
smap = skymap.survey.SurveyMcBryde()
smap.draw_milky_way(width=None,ls='--')
x,y =  smap.draw_des(color='r')
plt.gca().add_artist(PathPatch(Path(zip(x,y)),facecolor='r',alpha=0.2))

kwargs = dict(facecolor='none',edgecolor='b',lw=0.75,zorder=10)
for v in skymap.survey.DES_SN.values():
    smap.tissot(v['ra'],v['dec'],DECAM,100,**kwargs)

kwargs['edgecolor'] = 'r'
for k in ['C3','X3']:
    v = skymap.survey.DES_SN[k]
    smap.tissot(v['ra'],v['dec'],DECAM,100,**kwargs)

plt.savefig('des_footprint_mbtpq.pdf',bbox_inches='tight')

